Analytic Next-To-Leading Order Calculation of Energy-Energy Correlation in Gluon-Initiated Higgs Decays

The energy-energy correlation (EEC) function in $e^+e^-$ annihilation is currently the only QCD event shape observable for which we know the full analytic result at the next-to-leading order (NLO). In this work we calculate the EEC observable for gluon initiated Higgs decay analytically at NLO in the Higgs Effective Field Theory (HEFT) framework and provide the full results expressed in terms of classical polylogarithms, including the asymptotic behavior in the collinear and back-to-back limits. This observable can be, in principle, measured at the future $e^+e^-$ colliders such as CEPC, ILC, FCC-ee or CLIC. It provides an interesting opportunity to simultaneously probe our understanding of the strong and Higgs sectors and can be used for the determinations of the strong coupling.

==> anc/Higgs_EEC_NLO_supplemental.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to "Analytic Next-To-Leading Order               *)
(*  Calculation of Energy-Energy Correlation in                     *)
(*  Gluon-Initiated Higgs Decays" by Ming-xing Luo,                 *)
(*  Vladyslav Shtabovenko, Tong-Zhi Yang and Hua Xing Zhu,          *)
(*  arXiv:1903.nnnnn.                                               *)
(*                                                                  *)
(*  This file contains the analytic formula for the leading order   *)
(*  and next-to-leading order Higgs EFT prediction for              *)
(*  Energy-Energy Correlation (EEC), as well as their expansion     *)
(*  in the collinear (z->0) and back-to-back limit (z->1).          *)
(*                                                                  *)
(*  Ah[z] gives the LO coefficient of EEC, normalized by the total  *)
(*  decay rate of H to gg at LO in HEFT. The LO coefficient Ah[z]   *)
(*  and the NLO coefficient Bh[z] are decomposed into different     *)
(*  components as in Sec. 3 of the paper. Zeta values are denoted   *)
(*  as zeta[k].                                                     *)
(*                                                                  *)
(********************************************************************)

Ahlc = (-(216 - 336*z + 156*z^2 - 25*z^3)/(12*(1 - z)*z^5) -
       ((36 - 74*z + 51*z^2 - 14*z^3 +
       2*z^4)*Log[1 - z])/(2*(1 - z)*z^6));

AhNf = ((216 - 390*z + 201*z^2 - 25*z^3)/(6*(1 - z)*z^5) +
       ((36 - 47*z + 16*z^2 - z^3)*Log[1 - z])/z^6);
 
Bhlc = (-(1546086 - 2416929*z + 1131821*z^2 - 207539*z^3 +
       981*z^4 - 3240*z^5 + 3240*z^6)/(8640*(1 - z)*z^5) +
       ((92556 - 151398*z + 70367*z^2 - 13190*z^3 - 975*z^4 +
       4560*z^5 - 2700*z^6 + 2160*z^7)*g[1, 1])/(1440*(1 - z)*z^5) -
       ((22565 - 36449*z - 2958*z^2 + 12434*z^3 + 2317*z^4 -
       3909*z^5 + 5640*z^6 - 3780*z^7 + 2160*z^8)*g[1, 2])/(1440*(1 -
       z)*z^6) + ((4047 - 1967*z - 3860*z^2 + 3080*z^3 - 605*z^4 +
       353*z^5 - 168*z^6)*g[2, 1])/(240*(1 - z)*z^6) - ((7833 -
       8860*z + 3000*z^2 - 460*z^3 + 75*z^4 - 330*z^5 + 90*z^6 -
       180*z^7)*g[2, 2])/(120*z^6) - ((960 - 640*z + 1789*z^2 +
       725*z^3 + 1920*z^4)*g[2, 3])/(960*z^(11/2)) +
       ((1893 - 7303*z + 7770*z^2 - 3130*z^3 + 515*z^4 -
       240*z^5)*g[2, 4])/(60*(1 - z)*z^6) - ((3 - 10*z + 9*z^2 -
       6*z^3 + 3*z^4)*g[3, 1])/(4*(1 - z)*z) - ((109 - 224*z +
       156*z^2 - 44*z^3 + 7*z^4 - z^5 + 2*z^6)*g[3, 2])/(12*(1 -
       z)*z^6) + g[3, 3]/(6*(1 - z)) + ((1 - 2*z)*g[3, 4])/(2*(1 -
       z)*z) + ((1 - z + 2*z^2 + z^4 + 2*z^5)*g[3, 5])/(4*z^6));

Bhnlc = ((1053294 - 1863951*z + 929054*z^2 - 111086*z^3 + 219*z^4 -
       1080*z^5 + 1080*z^6)/(2160*(1 - z)*z^5) - ((122328 -
       230784*z + 127791*z^2 - 19445*z^3 - 110*z^4 + 880*z^5 -
       1800*z^6 + 1440*z^7)*g[1, 1])/(720*(1 - z)*z^5) + ((30145 -
       54396*z + 9973*z^2 + 18841*z^3 - 5602*z^4 - 241*z^5 +
       800*z^6 - 1260*z^7 + 720*z^8)*g[1, 2])/(360*(1 - z)*z^6) -
       ((1923 - 473*z - 4005*z^2 + 3220*z^3 - 585*z^4 - 3*z^5 +
       3*z^6)*g[2, 1])/(60*(1 - z)*z^6) + ((10194 - 14135*z +
       5280*z^2 - 480*z^3 - 20*z^4 - 40*z^5 + 60*z^6 -
       120*z^7)*g[2, 2])/(60*z^6) - ((3 - 25*z)*g[2, 3])/(480*z^(7/2)) -
       ((6348 - 23383*z + 27425*z^2 - 12200*z^3 +
       1630*z^4)*g[2, 4])/(60*(1 - z)*z^6) - ((1 - 2*z +
       2*z^2)*g[3, 1])/2 + ((2 - z)*(10 - 9*z + z^2)*g[3, 2])/z^6);

Bhnnlc = ((91874 - 158391*z + 69389*z^2 - 3231*z^3 - z^4 + 360*z^5 -
       360*z^6)/(1440*(1 - z)*z^5) - ((31692 - 33534*z + 9710*z^2 +
       205*z^3 + 260*z^4 - 180*z^5 + 720*z^6)*g[1, 1])/(720*z^5) +
       ((14245 + 10742*z - 28724*z^2 + 9434*z^3 - 17*z^4 + 260*z^5 -
       540*z^6 + 720*z^7)*g[1, 2])/(720*z^6) + ((2521 - 4810*z +
       3255*z^2 - 760*z^3 + 10*z^4 - 6*z^5)*g[2, 1])/(120*z^6) +
       ((2521 - 4015*z + 1935*z^2 - 270*z^3 + 10*z^4 + 20*z^5 -
       30*z^6 + 60*z^7)*g[2, 2])/(60*z^6) - ((240 - 160*z +
       88*z^2 + 25*z^3)*g[2, 3])/(120*z^(11/2)) - ((5042 -
       8945*z + 5250*z^2 - 1070*z^3)*g[2, 4])/(60*z^6) +
       ((1 - 2*z + 2*z^2)*g[3, 1])/4 + ((22 - 52*z + 35*z^2 -
       6*z^3)*g[3, 2])/(12*z^6) + ((2 - 2*z + z^2)*g[3, 5])/(4*z^6));

BhNfSq = (-(7122 - 12633*z + 6149*z^2 - 623*z^3)/(54*(1 - z)*z^5) -
       (2*(24 - 42*z + 17*z^2)*g[1, 1])/(9*z^5) - ((1174 - 3118*z +
       2799*z^2 - 974*z^3 + 107*z^4)*g[1, 2])/(18*(1 - z)*z^6) +
       ((116 - 159*z + 60*z^2 - 5*z^3)*g[2, 1])/(3*z^6) + (4*(1 -
       z)^2*(4 - z)*g[2, 2])/(3*z^6) - (2*(124 - 177*z + 72*z^2 -
       7*z^3)*g[2, 4])/(3*z^6));
 
(* Replacement rules for the transcendental function g[n,m]*)

gfunRules = {g[1, 1] -> Log[z], g[1, 2] -> Log[1 - z], 
 g[2, 1] -> Log[1 - z]^2 + 2*(PolyLog[2, z] + zeta[2]), 
 g[2, 2] -> PolyLog[2, 1 - z] - PolyLog[2, z], 
 g[2, 3] -> Log[(1 - Sqrt[z])/(1 + Sqrt[z])]*Log[z] - 
   2*PolyLog[2, -Sqrt[z]] + 2*PolyLog[2, Sqrt[z]], 
 g[3, 1] -> Log[1 - z]^3 - Log[1 - z]^2*Log[z] + 
   2*Log[1 - z]*PolyLog[2, z] - 2*Log[z]*PolyLog[2, z] - 
   6*PolyLog[3, -(z/(1 - z))] + 2*Log[1 - z]*zeta[2] - 
   2*Log[z]*zeta[2] + 6*zeta[3], 
 g[3, 2] -> Log[1 - z]^3 + 6*Log[1 - z]*PolyLog[2, z] - 
   12*PolyLog[3, z] - 12*PolyLog[3, -(z/(1 - z))], 
 g[3, 3] -> Log[1 - z]^3 + 6*Log[1 - z]*PolyLog[2, z] - 
   12*PolyLog[3, z] - 6*Log[1 - z]*zeta[2], 
 g[3, 4] -> PolyLog[3, -(z/(1 - z))] - 3*Log[z]*zeta[2] + 
   8*zeta[3], g[3, 5] -> Log[(1 + Sqrt[z])/(1 - Sqrt[z])]^2*
    Log[(1 - z)/z] - 8*PolyLog[3, -(Sqrt[z]/(1 - Sqrt[z]))] - 
   8*PolyLog[3, Sqrt[z]/(1 + Sqrt[z])] + 
   2*PolyLog[3, -(z/(1 - z))] + 4*Log[1 - z]*zeta[2]};

(*Expansion of the color decomposition coefficients in the collinear limit*)

Ahlczto0 = (59/120 + 7/(20*z));

AhNfzto0 = (1/15 + 1/(20*z));
 
Bhlczto0 = ((138427 - 4095*Log[z] + 43650*zeta[2] -
       13500*zeta[3])/(27000*z) + (79860499 + 30982560*Log[z] -
       33163200*zeta[2] - 21168000*Log[z]*zeta[2] +
       68796000*zeta[3])/10584000);
 
Bhnlczto0 = ((-100078 + 19305*Log[z] - 12600*zeta[2])/(54000*z) +
       (-1819763 - 1307880*Log[z] + 1411200*zeta[2] +
       1058400*Log[z]*zeta[2] - 3175200*zeta[3])/1058400);

Bhnnlczto0 = (-9/(800*z) + (7*Log[z])/(80*z) - (Log[z]*(-3163 +
       1800*zeta[2]))/3600 + (-125143 - 147600*zeta[2] +
       324000*zeta[3])/216000);

BhNfSqzto0 = (-2207/5400 - 43/(120*z) + (2*Log[z])/45 + Log[z]/(15*z));
 
(*Expansion of the color decomposition coefficients in the back-to-back limit*)

Ahlczto1 = (-77/6 + (-11/12 - Log[1 - z]/2)/(1 - z) - 6*Log[1 - z]);

AhNfzto1 = (73/6 + 1/(3*(1 - z)) + 4*Log[1 - z]);

Bhlczto1 = ((-907 + 198*Log[1 - z] + 528*Log[1 - z]^2 + 72*Log[1 - z]^3 +
       924*zeta[2] + 216*Log[1 - z]*zeta[2] + 72*zeta[3])/(144*(1 - z)) +
       (-227680 + 39840*Log[1 - z] + 54504*Log[1 - z]^2 +
       5760*Log[1 - z]^3 + 126018*zeta[2] + 25920*Log[2]*zeta[2] +
       27648*Log[1 - z]*zeta[2] + 66960*zeta[3])/1728);
 
Bhnlczto1 = ((251 - 204*Log[1 - z] - 96*Log[1 - z]^2 -
       168*zeta[2])/(72*(1 - z)) + (152582 - 17472*Log[1 - z] -
       23616*Log[1 - z]^2 - 1728*Log[1 - z]^3 - 69462*zeta[2] -
       9504*Log[1 - z]*zeta[2] - 23328*zeta[3])/864);

Bhnnlczto1 = (-1/(4*(1 - z)) + (2787 + 1224*Log[1 - z] +
       252*Log[1 - z]^2 + 12*Log[1 - z]^3 - 906*zeta[2] +
       432*Log[2]*zeta[2] - 72*Log[1 - z]*zeta[2] +
       108*zeta[3])/144);

BhNfSqzto1 = ((-5/18 + (2*Log[1 - z])/3)/(1 - z) + (-2279 +
              174*Log[1 - z] + 216*Log[1 - z]^2 + 432*zeta[2])/54);

